Why does the $GW$ approximation give accurate quasiparticle energies? The cancellation of vertex corrections quantified

Hedin's $GW$ approximation to the electronic self-energy has been impressively successful to calculate quasiparticle energies, such as ionization potentials, electron affinities, or electronic band structures. The success of this fairly simple approximation has been ascribed to the cancellation of the so-called vertex corrections that go beyond $GW$. This claim is mostly based on past calculations using vertex corrections within the crude local-density approximation. Here, we explore a wide variety of non-local vertex corrections in the polarizability and the self-energy, using first-order approximations or infinite summations to all orders. In particular, we use vertices based on statically screened interactions like in the Bethe-Salpeter equation. We demonstrate on realistic molecular systems that the two vertices in Hedin's equation essentially compensate. We further show that consistency between the two vertices is crucial to obtain realistic electronic properties. We finally consider increasingly large clusters and extrapolate that our conclusions would hold for extended systems.

==> anc/si_gw100.txt <==
CAS,Molecule,Latex,Nature,electronegativity,KineticEnergy,GW@L^{TDH},GW@L^{TDHF},GW@L^{BSE},\Sigma^{TDHF}@L^{TDHF},\Sigma^{BSE}@L^{BSE},CCSD(T),GW@L^{TDHF^{(1)}},GW@L^{BSE^{(1)}},\Sigma^{BSE^{(1)}}@L^{BSE},\Sigma^{TDHF^{(1)}}@L^{TDHF^{(1)}},\Sigma^{BSE^{(1)}}@L^{BSE^{(1)}},\Sigma^{TDHF^{(1)}}@L^{TDHF}
7440-59-7,He,He,He,-20,1.431,-24.667,-23.946,-24.084,-24.571,-24.454,-24.561,-24.308,-24.344,-24.231,-24.949,-24.828,-24.160
09/01/7440,Ne,Ne,Ne,-19,4.264,-21.575,-20.674,-20.880,-21.401,-21.237,-21.476,-21.068,-21.137,-21.107,-21.501,-21.368,-21.060
7440-37-1,Ar,Ar,Ar,-18,2.869,-15.932,-15.535,-15.615,-15.838,-15.812,-15.708,-15.745,-15.767,-15.787,-15.966,-15.922,-15.770
7439-90-9,Kr,Kr,Kr,-17,3.037,-14.241,-13.931,-13.988,-14.145,-14.135,-14.074,-14.090,-14.099,-14.171,-14.273,-14.231,-14.160
7440-63-3,Xe,Xe,Xe,-16,1.232,-12.590,-12.353,-12.397,-12.532,-12.532,-12.418,,,,,,
7784-18-1,AlF3,AlF$_{3}$,F,-3.98,3.159,-15.838,-14.938,-15.184,-15.588,-15.443,-15.624,-15.364,-15.436,-15.327,-15.716,-15.590,-15.220
75-73-0,CF4,CF$_{4}$,F,-3.98,3.499,-17.037,-16.121,-16.405,-16.709,-16.639,-16.452,-16.554,-16.646,-16.557,-16.894,-16.790,-16.420
7782-41-4,F2,F$_{2}$,F,-3.98,3.683,-16.485,-15.429,-15.822,-16.057,-16.062,-15.835,-16.007,-16.097,-15.978,-16.355,-16.242,-15.730
7664-39-3,HF,HF,F,-3.98,3.140,-16.402,-15.553,-15.767,-16.220,-16.056,-16.173,-15.976,-16.035,-15.945,-16.345,-16.209,-15.880
7789-24-4,LiF,LiF,F,-3.98,2.879,-11.565,-10.657,-10.897,-11.446,-11.223,-11.507,-11.126,-11.187,-11.085,-11.550,-11.391,-10.980
7783-40-6,MgF2,MgF$_{2}$,F,-3.98,2.935,-13.994,-13.085,-13.327,-13.822,-13.630,-13.839,-13.543,-13.608,-13.505,-13.960,-13.810,-13.400
7783-63-3,TiF4,TiF$_{4}$,F,-3.98,3.143,-16.242,-15.265,-15.570,-16.006,-15.840,-15.606,-15.743,-15.833,-15.730,-16.142,-16.000,-15.580
1304-56-9,BeO,BeO,O,-3.44,1.791,-9.971,-9.264,-9.462,-9.916,-9.717,-10.048,-9.706,-9.731,-9.617,-9.973,-9.880,-9.426
75-07-0,C2H4O,C$_{2}$H$_{4}$O,O,-3.44,2.027,-10.945,-10.338,-10.538,-10.577,-10.593,-10.299,-10.679,-10.723,-10.576,-10.786,-10.741,-10.430
64-17-5,C2H6O,C$_{2}$H$_{6}$O,O,-3.44,1.874,-11.418,-10.845,-11.020,-11.059,-11.080,-10.785,-11.147,-11.192,-11.065,-11.256,-11.216,-10.960
60-29-7,C4H10O,C$_{4}$H$_{10}$O,O,-3.44,1.883,-10.611,-10.032,-10.228,-10.215,-10.260,-9.897,-10.329,-10.386,-10.257,-10.424,-10.393,-10.130
64-18-6,CH2O2,CH$_{2}$O$_{2}$,O,-3.44,2.286,-12.103,-11.409,-11.630,-11.795,-11.755,-11.536,-11.789,-11.840,-11.704,-11.973,-11.902,-11.558
57-13-6,CH4N2O,CH$_{4}$N$_{2}$O,O,-3.44,2.000,-10.831,-10.178,-10.395,-10.603,-10.544,-10.184,-10.552,-10.599,-10.485,-10.742,-10.676,-10.320
67-56-1,CH4O,CH$_{4}$O,O,-3.44,1.978,-11.709,-11.116,-11.289,-11.392,-11.380,-11.149,-11.428,-11.471,-11.353,-11.603,-11.538,-11.250
124-38-9,CO2,CO$_{2}$,O,-3.44,2.346,-14.378,-13.780,-13.958,-14.150,-14.120,-13.836,-14.109,-14.147,-14.069,-14.273,-14.239,-13.910
50-00-0,H2CO,H$_{2}$CO,O,-3.44,1.994,-11.501,-10.920,-11.105,-11.181,-11.169,-10.935,-11.248,-11.285,-11.143,-11.387,-11.329,-11.010
7732-18-5,H2O,H$_{2}$O,O,-3.44,2.240,-13.031,-12.310,-12.498,-12.888,-12.731,-12.700,-12.697,-12.741,-12.637,-13.001,-12.874,-12.560
7722-84-1,H2O2,H$_{2}$O$_{2}$,O,-3.44,2.606,-12.223,-11.419,-11.690,-11.897,-11.860,-11.711,-11.860,-11.923,-11.799,-12.122,-12.020,-11.650
1309-48-4,MgO,MgO,O,-3.44,1.792,-7.969,-6.956,-7.437,-8.070,-7.636,-7.939,-7.620,-7.673,-7.531,-7.992,-7.781,-7.136
10028-15-6,O3,O$_{3}$,O,-3.44,2.359,-13.685,-12.820,-13.270,-13.336,-13.429,-12.669,-13.523,-13.529,-13.646,-13.634,-13.756,-13.510
05/09/7446,SO2,SO$_{2}$,O,-3.44,2.398,-13.129,-12.658,-12.798,-12.873,-12.896,-12.225,-12.927,-12.958,-12.895,-13.049,-13.021,-12.800
56-23-5,CCl4,CCl$_{4}$,Cl,-3.16,2.524,-12.160,-11.716,-11.858,-11.902,-11.957,-11.707,-11.958,-11.994,-11.971,-12.114,-12.082,-11.900
7782-50-5,Cl2,Cl$_{2}$,Cl,-3.16,2.509,-11.939,-11.583,-11.676,-11.736,-11.778,-11.567,-11.788,-11.806,-11.795,-11.919,-11.894,-11.750
7647-01-0,HCl,HCl,Cl,-3.16,2.217,-12.965,-12.609,-12.682,-12.862,-12.849,-12.741,-12.816,-12.829,-12.837,-12.998,-12.959,-12.820
7786-30-3,MgCl2,MgCl$_{2}$,Cl,-3.16,2.092,-12.060,-11.614,-11.717,-11.912,-11.886,-11.802,-11.867,-11.887,-11.862,-12.069,-12.015,-11.820
7647-14-5,NaCl,NaCl,Cl,-3.16,2.030,-9.409,-8.957,-9.055,-9.287,-9.237,-9.208,-9.214,-9.232,-9.205,-9.441,-9.375,-9.170
7782-79-8,HN3,HN$_{3}$,N,-3.04,1.692,-11.218,-10.841,-10.952,-10.955,-11.078,-10.779,-11.081,-11.093,-11.065,-11.132,-11.168,-10.930
7727-37-9,N2,N$_{2}$,N,-3.04,1.623,-16.469,-15.805,-15.986,-16.316,-16.158,-15.646,-16.163,-16.204,-16.098,-16.418,-16.298,-16.040
302-01-2,N2H4,N$_{2}$H$_{4}$,N,-3.04,1.774,-10.297,-9.763,-9.919,-10.048,-10.015,-9.820,-10.067,-10.100,-9.988,-10.208,-10.144,-9.910
544-92-3,NCCu,NCCu,N,-3.04,1.687,-11.138,-10.532,-10.714,-10.989,-10.855,-10.980,-11.167,-11.176,-11.153,-11.301,-11.306,-11.090
74-90-8,NCH,NCH,N,-3.04,1.348,-13.976,-13.686,-13.706,-13.705,-13.876,-13.790,-13.862,-13.853,-13.879,-13.932,-13.983,-13.850
7664-41-7,NH3,NH$_{3}$,N,-3.04,1.553,-11.319,-10.755,-10.902,-11.198,-11.077,-10.916,-11.083,-11.110,-11.007,-11.298,-11.202,-10.940
17739-47-8,PN,PN,N,-3.04,1.389,-12.482,-12.178,-12.207,-12.325,-12.428,-11.835,-12.374,-12.333,-12.397,-12.493,-12.486,-12.350
7726-95-6,Br2,Br$_{2}$,Br,-2.96,2.729,-10.977,-10.669,-10.749,-10.772,-10.818,-10.677,-10.879,-10.893,-10.880,-10.996,-10.973,-10.840
558-13-4,CBr4,CBr$_{4}$,Br,-2.96,2.779,-10.986,-10.600,-10.727,-10.719,-10.791,-10.602,-10.843,-10.843,-10.856,-10.970,-10.970,-10.856
03/02/7758,KBr,KBr,Br,-2.96,2.218,-8.436,-8.061,-8.141,-8.317,-8.287,-8.292,-8.299,-8.314,-8.302,-8.488,-8.437,-8.280
7784-23-8,AlI3,AlI$_{3}$,I,-2.66,1.095,-10.259,-9.958,-10.036,-10.063,-10.107,-9.974,,,,,,
593-66-8,C2H3I,C$_{2}$H$_{3}$I,I,-2.66,1.096,-9.702,-9.492,-9.538,-9.486,-9.588,-9.444,,,,,,
507-25-5,CI4,CI$_{4}$,I,-2.66,1.183,-9.794,-9.479,-9.591,-9.554,-9.643,-9.419,,,,,,
7553-56-2,I2,I$_{2}$,I,-2.66,1.142,-9.967,-9.721,-9.784,-9.798,-9.848,-9.662,,,,,,
75-15-0,CS2,CS$_{2}$,S,-2.58,1.760,-10.447,-10.217,-10.279,-10.266,-10.360,-10.101,-10.384,-10.385,-10.386,-10.438,-10.454,-10.320
463-58-1,OCS,OCS,S,-2.58,1.808,-11.681,-11.390,-11.467,-11.524,-11.585,-11.292,-11.581,-11.590,-11.592,-11.678,-11.679,-11.520
7783-60-0,SF4,SF$_{4}$,S,-2.58,3.122,-13.468,-13.037,-13.163,-13.123,-13.225,-12.748,-13.271,-13.304,-13.253,-13.335,-13.349,-13.160
04/06/7783,SH2,SH$_{2}$,S,-2.58,1.669,-10.653,-10.367,-10.425,-10.566,-10.564,-10.430,-10.555,-10.560,-10.561,-10.699,-10.665,-10.540
74-86-2,C2H2,C$_{2}$H$_{2}$,C,-2.55,1.049,-11.676,-11.449,-11.453,-11.439,-11.580,-11.479,-11.595,-11.583,-11.598,-11.643,-11.672,-11.600
593-60-2,C2H3Br,C$_{2}$H$_{3}$Br,C,-2.55,1.768,-10.201,-9.986,-10.022,-9.947,-10.066,-9.359,-10.108,-10.109,-10.126,-10.146,-10.158,-10.091
75-01-4,C2H3Cl,C$_{2}$H$_{3}$Cl,C,-2.55,1.470,-10.479,-10.275,-10.302,-10.227,-10.355,-10.190,-10.415,-10.411,-10.399,-10.446,-10.463,-10.400
75-02-5,C2H3F,C$_{2}$H$_{3}$F,C,-2.55,1.279,-10.925,-10.726,-10.743,-10.693,-10.822,-10.635,-10.856,-10.850,-10.854,-10.899,-10.919,-10.870
74-85-1,C2H4,C$_{2}$H$_{4}$,C,-2.55,0.954,-10.838,-10.659,-10.663,-10.645,-10.763,-10.714,-10.789,-10.776,-10.786,-10.828,-10.845,-10.810
75-19-4,C3H6,C$_{3}$H$_{6}$,C,-2.55,1.210,-11.384,-11.039,-11.123,-11.075,-11.147,-10.914,-11.252,-11.263,-11.176,-11.301,-11.275,-11.140
12184-80-4,C4,C$_{4}$,C,-2.55,1.514,-11.692,-11.391,-11.467,-11.534,-11.587,-11.314,-11.593,-11.598,-11.587,-11.686,-11.673,-11.560
106-97-8,C4H10,C$_{4}$H$_{10}$,C,-2.55,1.252,-12.275,-11.891,-11.993,-11.825,-11.955,-11.604,-12.255,-12.129,-11.995,-12.194,-12.091,-12.060
66-22-8,C4H4N2O2,C$_{4}$H$_{4}$N$_{2}$O$_{2}$,C,-2.55,1.476,-10.197,-9.861,-9.969,-9.940,-10.010,-9.585,-10.073,-10.087,-10.022,-10.131,-10.119,-9.940
71-30-7,C4H5N3O,C$_{4}$H$_{5}$N$_{3}$O,C,-2.55,1.551,-9.396,-9.000,-9.139,-9.167,-9.196,-8.881,-9.249,-9.271,-9.190,-9.317,-9.295,-9.080
110-86-1,C5H5N,C$_{5}$H$_{5}$N,C,-2.55,1.043,-9.983,-9.791,-9.836,-9.871,-9.897,-9.754,-9.938,-9.933,-9.916,-10.009,-9.974,-9.920
73-24-5,C5H5N5,C$_{5}$H$_{5}$N$_{5}$,C,-2.55,1.373,-8.810,-8.595,-8.656,-8.601,-8.669,-8.431,-8.745,-8.748,-8.704,-8.789,-8.769,-8.680
73-40-5,C5H5N5O,C$_{5}$H$_{5}$N$_{5}$O,C,-2.55,1.456,-8.546,-8.314,-8.385,-8.297,-8.386,-8.143,-8.473,-8.478,-8.422,-8.487,-8.481,-8.380
542-92-7,C5H6,C$_{5}$H$_{6}$,C,-2.55,1.070,-8.932,-8.782,-8.792,-8.710,-8.834,-8.725,-8.893,-8.882,-8.879,-8.906,-8.916,-8.920
65-71-4,C5H6N2O2,C$_{5}$H$_{6}$N$_{2}$O$_{2}$,C,-2.55,1.462,-9.783,-9.484,-9.576,-9.493,-9.584,-9.175,-9.670,-9.682,-9.612,-9.697,-9.693,-9.550
392-56-3,C6F6,C$_{6}$F$_{6}$,C,-2.55,1.684,-10.737,-10.489,-10.561,-10.559,-10.599,-10.055,-10.645,-10.654,-10.623,-10.723,-10.688,-10.610
62-53-3,C6H5NH2,C$_{6}$H$_{5}$NH$_{2}$,C,-2.55,1.245,-8.439,-8.188,-8.261,-8.276,-8.298,-8.072,-8.356,-8.361,-8.315,-8.438,-8.395,-8.290
108-95-2,C6H5OH,C$_{6}$H$_{5}$OH,C,-2.55,1.260,-8.995,-8.760,-8.824,-8.852,-8.874,-8.776,-9.040,-9.040,-9.007,-9.131,-9.083,-8.990
71-43-2,C6H6,C$_{6}$H$_{6}$,C,-2.55,1.022,-9.593,-9.372,-9.428,-9.489,-9.496,-9.343,-9.532,-9.530,-9.507,-9.617,-9.572,-9.510
108-88-3,C7H8,C$_{7}$H$_{8}$,C,-2.55,1.063,-9.226,-9.007,-9.064,-9.077,-9.104,-8.947,-9.163,-9.163,-9.126,-9.224,-9.185,-9.130
100-41-4,C8H10,C$_{8}$H$_{10}$,C,-2.55,1.079,-9.193,-8.970,-9.030,-9.039,-9.067,-8.900,-9.127,-9.129,-9.089,-9.188,-9.149,-9.090
629-20-9,C8H8,C$_{8}$H$_{8}$,C,-2.55,1.101,-8.754,-8.602,-8.621,-8.412,-8.599,-8.401,-8.708,-8.702,-8.666,-8.654,-8.692,-8.680
74-82-8,CH4,CH$_{4}$,C,-2.55,0.953,-14.851,-14.457,-14.536,-14.534,-14.596,-14.409,-14.680,-14.692,-14.591,-14.725,-14.720,-14.540
630-08-0,CO,CO,C,-2.55,1.714,-15.160,-14.703,-14.798,-15.030,-14.970,-14.297,-14.960,-14.975,-14.932,-15.126,-15.073,-14.910
1603-84-5,OCSe,OCSe,Se,-2.55,1.978,-10.946,-10.711,-10.770,-10.811,-10.873,-10.589,-10.831,-10.831,-10.826,-10.915,-10.912,-10.770
19287-45-7,B2H6,B$_{2}$H$_{6}$,H,-2.2,0.773,-12.879,-12.499,-12.584,-12.496,-12.588,-12.292,-12.715,-12.729,-12.595,-12.681,-12.700,-12.520
13283-31-3,BH3,BH$_{3}$,H,-2.2,0.720,-13.736,-13.377,-13.440,-13.427,-13.494,-13.307,-13.591,-13.598,-13.484,-13.614,-13.624,-13.430
74-84-0,C2H6,C$_{2}$H$_{6}$,H,-2.2,1.029,-13.258,-12.902,-12.985,-12.857,-12.971,-13.081,-13.099,-13.115,-12.994,-13.067,-13.089,-12.920
74-98-6,C3H8,C$_{3}$H$_{8}$,H,-2.2,1.044,-12.707,-12.323,-12.421,-12.274,-12.404,-12.086,-12.546,-12.565,-12.438,-12.538,-12.543,-12.370
7782-65-2,GeH4,GeH$_{4}$,H,-2.2,1.094,-12.993,-12.621,-12.707,-12.744,-12.779,-12.503,-12.801,-12.811,-12.717,-12.868,-12.852,-12.650
1333-74-0,H2,H$_{2}$,H,-2.2,0.563,-16.554,-16.238,-16.268,-16.396,-16.430,-16.430,-16.431,-16.429,-16.348,-16.637,-16.633,-16.310
7693-26-7,KH,KH,H,-2.2,0.469,-6.409,-5.678,-5.887,-6.229,-6.143,-6.248,-6.185,-6.203,-5.964,-6.381,-6.309,-5.740
7580-67-8,LiH,LiH,H,-2.2,0.391,-8.230,-7.565,-7.731,-8.041,-7.993,-8.016,-8.026,-8.039,-7.812,-8.044,-8.033,-7.620
7803-62-5,SiH4,SiH$_{4}$,H,-2.2,0.836,-13.322,-12.924,-13.009,-13.040,-13.087,-12.825,-13.151,-13.162,-13.051,-13.206,-13.202,-12.980
12185-09-0,P2,P$_{2}$,P,-2.19,1.182,-10.662,-10.535,-10.515,-10.540,-10.687,-10.554,-10.635,-10.620,-10.699,-10.723,-10.749,-10.740
7803-51-2,PH3,PH$_{3}$,P,-2.19,1.331,-10.877,-10.646,-10.683,-10.728,-10.777,-10.581,-10.815,-10.812,-10.798,-10.885,-10.880,-10.780
23878-46-8,As2,As$_{2}$,As,-2.18,1.446,-9.983,-9.916,-9.870,-9.866,-10.036,-9.850,-9.908,-9.890,-9.980,-9.990,-10.032,-10.050
7784-42-1,AsH3,AsH$_{3}$,As,-2.18,1.640,-10.797,-10.594,-10.627,-10.641,-10.695,-10.480,-10.595,-10.591,-10.653,-10.656,-10.653,-10.570
13768-60-0,BF,BF,B,-2.04,1.000,-11.372,-11.119,-11.144,-11.357,-11.385,-11.136,,,,,,
12187-06-3,Ag2,Ag$_{2}$,Ag,-1.93,0.407,-7.308,-7.266,-7.249,-7.277,-7.381,-7.677,,,,,,
12190-70-4,Cu2,Cu$_{2}$,Cu,-1.9,0.952,-7.314,-7.217,-7.215,-7.256,-7.362,-7.729,-7.322,-7.302,-7.295,-7.344,-7.388,-7.250
1590-87-0,Si2H6,Si$_{2}$H$_{6}$,Si,-1.9,1.103,-11.200,-10.930,-10.984,-10.944,-11.011,-10.689,-11.095,-11.098,-11.036,-11.128,-11.126,-11.010
14868-53-2,Si5H12,Si$_{5}$H$_{12}$,Si,-1.9,1.224,-9.915,-9.667,-9.726,-9.613,-9.706,-9.324,-9.394,-9.845,-9.811,-9.396,-9.811,-9.400
17108-85-9,GaCl,GaCl,Ga,-1.81,1.734,-10.149,-10.062,-10.055,-9.995,-10.122,-9.917,-10.097,-10.095,-10.106,-10.098,-10.149,-10.100
14452-59-6,Li2,Li$_{2}$,Li,-0.98,0.222,-5.355,-5.111,-5.159,-5.354,-5.413,-5.236,-5.346,-5.334,-5.327,-5.454,-5.472,-5.260
25681-79-2,Na2,Na$_{2}$,Na,-0.93,0.287,-5.011,-4.873,-4.882,-5.020,-5.088,-4.972,-5.030,-5.016,-5.032,-5.098,-5.125,-5.010
39297-86-4,Na4,Na$_{4}$,Na,-0.93,0.284,-4.325,-4.259,-4.250,-4.287,-4.381,-4.238,-4.354,-4.335,-4.382,-4.377,-4.412,-4.400
39297-88-6,Na6,Na$_{6}$,Na,-0.93,0.308,-4.495,-4.384,-4.403,-4.463,-4.515,-4.373,-4.504,-4.489,-4.514,-4.578,-4.570,-4.530
25681-80-5,K2,K$_{2}$,K,-0.82,0.296,-4.130,-4.016,-4.025,-4.164,-4.223,-4.100,-4.163,-4.149,-4.177,-4.225,-4.253,-4.170
25681-81-6,Rb2,Rb$_{2}$,Rb,-0.82,0.125,-3.950,-3.851,-3.854,-3.986,-4.044,-3.949,,,,,,
